S-Bus: Automatic Read-Set Reconstruction for Multi-Agent LLM State Coordination

We address concurrency control for LLM agents sharing mutable state over HTTP, where agents cannot be modified to declare read sets. S-Bus is an HTTP middleware whose central mechanism, a server-side DeliveryLog, reconstructs each agent's read set at commit time from observed HTTP GET traffic. The consistency property it provides -- Observable-Read Isolation (ORI), a partial causal consistency over the HTTP-observable read projection -- prevents Structural Race Conditions in dedicated-shard topologies. Three contributions. (C1) DeliveryLog mechanism with three-tier mechanised evidence: TLAPS proves ReadSetSoundness and ORICommitSafety (modulo one typing axiom); exhaustive TLC at N=3 explores 20,763,484 states with zero violations; Dafny discharges 9 inductive lemmas. (C2) Empirical safety parity against PostgreSQL 17 SERIALIZABLE and Redis 7 WATCH/MULTI: zero Type-I corruptions across 884,110 commit attempts (427,308 under active contention). (C3) ORI is semantically neutral in dedicated-shard workloads but harmful in single-shard collaborative writing because preservation propagates concurrent contradictions. v2 update: the PH-3 LLM judge is now independently validated against a human annotator (Zahid Hussain, Mindgigs Peshawar) on 400 (step, shard) pairs at strict kappa=0.93 (n=93, 96.8% raw agreement). Inter-LLM-judge agreement is kappa=0.46 (boundary variance). Agent self-reports over-claim shard usage by 32% (LLM judge) to 49% (human annotator). The SJ-v4 semantic-quality rubric remains single-judge LLM-only. Source code, formal proofs, harness, annotation data: https://github.com/sajjadanwar0/sbus

==> anc/first.csv <==
row_idx,candidate_shard,human_label,agent_said_used_it
0,migration_plan,unclear,yes
1,models_state,unclear,yes
2,orm_query,unclear,yes
3,test_fixtures,unclear,yes
4,migration_plan,unclear,yes
5,models_state,unclear,yes
6,orm_query,unclear,yes
7,test_fixtures,unclear,yes
8,migration_plan,unclear,no
9,models_state,unclear,no
10,orm_query,unclear,yes
11,test_fixtures,unclear,no
12,migration_plan,unclear,no
13,models_state,unclear,yes
14,orm_query,unclear,yes
15,test_fixtures,unclear,no
16,migration_plan,unclear,no
17,models_state,unclear,no
18,orm_query,unclear,yes
19,test_fixtures,unclear,no
20,migration_plan,no,no
21,models_state,no,yes
22,orm_query,no,yes
23,test_fixtures,yes,yes
24,migration_plan,unclear,yes
25,models_state,unclear,yes
26,orm_query,unclear,yes
27,test_fixtures,unclear,yes
28,migration_plan,unclear,yes
29,models_state,unclear,no
30,orm_query,unclear,no
31,test_fixtures,unclear,yes
32,migration_plan,unclear,no
33,models_state,unclear,yes
34,orm_query,unclear,yes
35,test_fixtures,unclear,no
36,migration_plan,unclear,yes
37,models_state,unclear,yes
38,orm_query,unclear,yes
39,test_fixtures,unclear,yes
40,action_registry,unclear,yes
41,admin_config,unclear,yes
42,permission_check,unclear,yes
43,view_logic,unclear,yes
44,action_registry,unclear,yes
45,admin_config,unclear,no
46,permission_check,unclear,yes
47,view_logic,unclear,no
48,action_registry,no,no
49,admin_config,no,no
50,permission_check,no,no
51,view_logic,yes,yes
52,action_registry,unclear,yes
53,admin_config,unclear,no
54,permission_check,unclear,yes
55,view_logic,unclear,no
56,action_registry,unclear,yes
57,admin_config,unclear,yes
58,permission_check,unclear,yes
59,view_logic,unclear,no
60,action_registry,unclear,yes
61,admin_config,unclear,yes
62,permission_check,unclear,yes
63,view_logic,unclear,yes
64,action_registry,unclear,yes
65,admin_config,unclear,no
66,permission_check,unclear,yes
67,view_logic,unclear,no
68,action_registry,unclear,no
69,admin_config,unclear,no
70,permission_check,unclear,yes
71,view_logic,unclear,no
72,action_registry,unclear,yes
73,admin_config,unclear,yes
74,permission_check,unclear,yes
75,view_logic,unclear,no
76,action_registry,unclear,no
77,admin_config,unclear,yes
78,permission_check,unclear,yes
79,view_logic,unclear,no
80,dependency_resolver,unclear,yes
81,migration_graph,unclear,yes
82,rollback_state,unclear,no
83,squash_plan,unclear,yes
84,dependency_resolver,no,no
85,migration_graph,yes,yes
86,rollback_state,no,no
87,squash_plan,yes,yes
88,dependency_resolver,no,yes
89,migration_graph,no,no
90,rollback_state,no,no
91,squash_plan,yes,yes
92,dependency_resolver,unclear,yes
93,migration_graph,unclear,yes
94,rollback_state,unclear,no
95,squash_plan,unclear,yes
96,dependency_resolver,unclear,yes
97,migration_graph,unclear,yes
98,rollback_state,unclear,no
99,squash_plan,unclear,no
100,dependency_resolver,unclear,yes
101,migration_graph,unclear,yes
102,rollback_state,unclear,yes
103,squash_plan,unclear,yes
104,dependency_resolver,unclear,yes
105,migration_graph,unclear,yes
106,rollback_state,unclear,yes
107,squash_plan,unclear,yes
108,dependency_resolver,unclear,no
109,migration_graph,unclear,yes
110,rollback_state,unclear,no
111,squash_plan,unclear,yes
112,dependency_resolver,unclear,yes
113,migration_graph,unclear,yes
114,rollback_state,unclear,no
115,squash_plan,unclear,yes
116,dependency_resolver,unclear,no
117,migration_graph,unclear,yes
118,rollback_state,unclear,no
119,squash_plan,unclear,no
120,card_formatter,unclear,no
121,header_parser,unclear,no
122,io_handler,unclear,no
123,keyword_registry,unclear,yes
124,card_formatter,unclear,no
125,header_parser,unclear,yes
126,io_handler,unclear,yes
127,keyword_registry,unclear,no
128,card_formatter,no,no
129,header_parser,yes,yes
130,io_handler,yes,yes
131,keyword_registry,no,no
132,card_formatter,unclear,yes
133,header_parser,unclear,no
134,io_handler,unclear,no
135,keyword_registry,unclear,yes
136,card_formatter,yes,yes
137,header_parser,no,no
138,io_handler,no,no
139,keyword_registry,no,no
140,card_formatter,yes,yes
141,header_parser,yes,yes
142,io_handler,no,no
143,keyword_registry,yes,yes
144,card_formatter,unclear,no
145,header_parser,unclear,no
146,io_handler,unclear,no
147,keyword_registry,unclear,yes
148,card_formatter,no,no
149,header_parser,no,no
150,io_handler,no,no
151,keyword_registry,yes,yes
152,card_formatter,unclear,yes
153,header_parser,unclear,no
154,io_handler,unclear,no
155,keyword_registry,unclear,yes
156,card_formatter,no,no
157,header_parser,no,yes
158,io_handler,yes,yes
159,keyword_registry,no,no
160,bounds_check,unclear,no
161,coordinate_frame,unclear,yes
162,projection_math,unclear,no
163,wcs_transform,unclear,yes
164,bounds_check,unclear,no
165,coordinate_frame,unclear,yes
166,projection_math,unclear,yes
167,wcs_transform,unclear,yes
168,bounds_check,unclear,yes
169,coordinate_frame,unclear,no
170,projection_math,unclear,no
171,wcs_transform,unclear,yes
172,bounds_check,unclear,yes
173,coordinate_frame,unclear,yes
174,projection_math,unclear,yes
175,wcs_transform,unclear,yes
176,bounds_check,unclear,no
177,coordinate_frame,unclear,yes
178,projection_math,unclear,yes
179,wcs_transform,unclear,no
180,bounds_check,unclear,yes
181,coordinate_frame,unclear,yes
182,projection_math,unclear,yes
183,wcs_transform,unclear,yes
184,bounds_check,unclear,no
185,coordinate_frame,unclear,no
186,projection_math,unclear,yes
187,wcs_transform,unclear,no
188,bounds_check,unclear,no
189,coordinate_frame,unclear,yes
190,projection_math,unclear,yes
191,wcs_transform,unclear,no
192,bounds_check,unclear,no
193,coordinate_frame,unclear,yes
194,projection_math,unclear,yes
195,wcs_transform,unclear,yes
196,bounds_check,unclear,no
197,coordinate_frame,unclear,no
198,projection_math,unclear,yes
199,wcs_transform,unclear,yes
200,conversion_graph,yes,yes
201,equivalency_map,no,no
202,quantity_repr,no,no
203,unit_registry,no,no
204,conversion_graph,no,no
205,equivalency_map,no,no
206,quantity_repr,no,no
207,unit_registry,yes,yes
208,conversion_graph,no,no
209,equivalency_map,yes,yes
210,quantity_repr,no,no
211,unit_registry,no,no
212,conversion_graph,unclear,no
213,equivalency_map,unclear,no
214,quantity_repr,unclear,no
215,unit_registry,unclear,yes
216,conversion_graph,no,yes
217,equivalency_map,no,no
218,quantity_repr,no,no
219,unit_registry,yes,yes
220,conversion_graph,yes,yes
221,equivalency_map,yes,yes
222,quantity_repr,no,no
223,unit_registry,no,no
224,conversion_graph,yes,no
225,equivalency_map,yes,yes
226,quantity_repr,yes,no
227,unit_registry,no,no
228,conversion_graph,unclear,no
229,equivalency_map,unclear,yes
230,quantity_repr,unclear,no
231,unit_registry,unclear,no
232,conversion_graph,yes,yes
233,equivalency_map,no,no
234,quantity_repr,no,no
235,unit_registry,no,yes
236,conversion_graph,unclear,yes
237,equivalency_map,unclear,yes
238,quantity_repr,unclear,no
239,unit_registry,unclear,yes
240,assumption_system,no,no
241,simplification,yes,yes
242,solution_filter,yes,yes
243,solve_engine,no,no
244,assumption_system,unclear,yes
245,simplification,unclear,no
246,solution_filter,unclear,yes
247,solve_engine,unclear,yes
248,assumption_system,unclear,yes
249,simplification,unclear,no
250,solution_filter,unclear,yes
251,solve_engine,unclear,yes
252,assumption_system,unclear,yes
253,simplification,unclear,yes
254,solution_filter,unclear,yes
255,solve_engine,unclear,yes
256,assumption_system,unclear,yes
257,simplification,unclear,yes
258,solution_filter,unclear,no
259,solve_engine,unclear,yes
260,assumption_system,unclear,yes
261,simplification,unclear,no
262,solution_filter,unclear,no
263,solve_engine,unclear,yes
264,assumption_system,no,no
265,simplification,yes,yes
266,solution_filter,no,no
267,solve_engine,no,no
268,assumption_system,unclear,yes
269,simplification,unclear,no
270,solution_filter,unclear,no
271,solve_engine,unclear,no
272,assumption_system,unclear,yes
273,simplification,unclear,no
274,solution_filter,unclear,no
275,solve_engine,unclear,yes
276,assumption_system,unclear,yes
277,simplification,unclear,no
278,solution_filter,unclear,yes
279,solve_engine,unclear,yes
280,eigenvalue_solver,unclear,no
281,matrix_engine,unclear,yes
282,rational_arithmetic,unclear,no
283,sparse_repr,unclear,yes
284,eigenvalue_solver,unclear,yes
285,matrix_engine,unclear,yes
286,rational_arithmetic,unclear,no
287,sparse_repr,unclear,no
288,eigenvalue_solver,no,yes
289,matrix_engine,yes,yes
290,rational_arithmetic,no,yes
291,sparse_repr,no,yes
292,eigenvalue_solver,unclear,yes
293,matrix_engine,unclear,yes
294,rational_arithmetic,unclear,no
295,sparse_repr,unclear,yes
296,eigenvalue_solver,unclear,yes
297,matrix_engine,unclear,yes
298,rational_arithmetic,unclear,yes
299,sparse_repr,unclear,yes
300,eigenvalue_solver,unclear,yes
301,matrix_engine,unclear,yes
302,rational_arithmetic,unclear,no
303,sparse_repr,unclear,no
304,eigenvalue_solver,unclear,yes
305,matrix_engine,unclear,yes
306,rational_arithmetic,unclear,yes
307,sparse_repr,unclear,yes
308,eigenvalue_solver,unclear,no
309,matrix_engine,unclear,yes
310,rational_arithmetic,unclear,yes
311,sparse_repr,unclear,yes
312,eigenvalue_solver,yes,yes
313,matrix_engine,no,yes
314,rational_arithmetic,no,yes
315,sparse_repr,no,yes
316,eigenvalue_solver,unclear,yes
317,matrix_engine,unclear,yes
318,rational_arithmetic,unclear,yes
319,sparse_repr,unclear,yes
320,auth_handler,yes,yes
321,header_policy,no,no
322,redirect_logic,no,no
323,session_state,yes,yes
324,auth_handler,unclear,no
325,header_policy,unclear,yes
326,redirect_logic,unclear,no
327,session_state,unclear,no
328,auth_handler,unclear,yes
329,header_policy,unclear,yes
330,redirect_logic,unclear,yes
331,session_state,unclear,yes
332,auth_handler,unclear,yes
333,header_policy,unclear,no
334,redirect_logic,unclear,yes
335,session_state,unclear,yes
336,auth_handler,unclear,yes
337,header_policy,unclear,no
338,redirect_logic,unclear,no
339,session_state,unclear,yes
340,auth_handler,unclear,no
341,header_policy,unclear,no
342,redirect_logic,unclear,no
343,session_state,unclear,yes
344,auth_handler,no,no
345,header_policy,no,no
346,redirect_logic,yes,yes
347,session_state,yes,yes
348,auth_handler,unclear,no
349,header_policy,unclear,yes
350,redirect_logic,unclear,yes
351,session_state,unclear,no
352,auth_handler,unclear,yes
353,header_policy,unclear,no
354,redirect_logic,unclear,no
355,session_state,unclear,no
356,auth_handler,no,no
357,header_policy,yes,yes
358,redirect_logic,no,no
359,session_state,no,no
360,clone_logic,no,yes
361,estimator_api,no,yes
362,param_inspector,no,yes
363,validation_utils,yes,yes
364,clone_logic,unclear,yes
365,estimator_api,unclear,yes
366,param_inspector,unclear,yes
367,validation_utils,unclear,yes
368,clone_logic,unclear,yes
369,estimator_api,unclear,yes
370,param_inspector,unclear,no
371,validation_utils,unclear,no
372,clone_logic,unclear,no
373,estimator_api,unclear,yes
374,param_inspector,unclear,no
375,validation_utils,unclear,no
376,clone_logic,unclear,yes
377,estimator_api,unclear,yes
378,param_inspector,unclear,no
379,validation_utils,unclear,no
380,clone_logic,unclear,yes
381,estimator_api,unclear,yes
382,param_inspector,unclear,yes
383,validation_utils,unclear,no
384,clone_logic,unclear,yes
385,estimator_api,unclear,yes
386,param_inspector,unclear,yes
387,validation_utils,unclear,yes
388,clone_logic,unclear,yes
389,estimator_api,unclear,yes
390,param_inspector,unclear,yes
391,validation_utils,unclear,no
392,clone_logic,unclear,yes
393,estimator_api,unclear,yes
394,param_inspector,unclear,yes
395,validation_utils,unclear,yes
396,clone_logic,unclear,yes
397,estimator_api,unclear,yes
398,param_inspector,unclear,no
399,validation_utils,unclear,no


==> anc/score_annotations.py <==
"""
Computes Cohen's kappa and self-report consistency between two label files.

The two label files can be any combination of annotators: LLM-vs-LLM,
LLM-vs-human, or human-vs-human. Each CSV must have columns:
    row_idx, candidate_shard, human_label (or llm_label), agent_said_used_it

The "label" column can be either 'human_label' or 'llm_label'; both are read.
The kappa computation does not depend on which annotator type produced the
labels --- it measures agreement between whatever pair of label files
is passed on the command line.

Usage:
    python3 score_annotations.py judge_a.csv judge_b.csv
"""
import csv
import sys


def load_labels(path):
    """Return dict: (row_idx, candidate_shard) -> 'yes' / 'no' / 'unclear' / ''."""
    out = {}
    with open(path, newline="", encoding="utf-8") as f:
        reader = csv.DictReader(f)
        for row in reader:
            label = (row.get("llm_label") or row.get("human_label") or "").strip().lower()
            key = (row["row_idx"], row["candidate_shard"])
            out[key] = label
    return out


def agent_claim(path):
    out = {}
    with open(path, newline="", encoding="utf-8") as f:
        reader = csv.DictReader(f)
        for row in reader:
            key = (row["row_idx"], row["candidate_shard"])
            out[key] = row["agent_said_used_it"].strip().lower() == "yes"
    return out


def cohen_kappa(labels_a, labels_b, classes):
    """Cohen's kappa for categorical labels."""
    keys = [k for k in labels_a
            if k in labels_b
            and labels_a[k] in classes
            and labels_b[k] in classes]
    n = len(keys)
    if n == 0:
        return None, 0

    agree = sum(1 for k in keys if labels_a[k] == labels_b[k])
    p_o = agree / n

    p_e = 0.0
    for c in classes:
        p_a = sum(1 for k in keys if labels_a[k] == c) / n
        p_b = sum(1 for k in keys if labels_b[k] == c) / n
        p_e += p_a * p_b

    if p_e == 1.0:
        return (1.0 if p_o == 1.0 else 0.0), n
    return (p_o - p_e) / (1 - p_e), n


def confusion_matrix(labels_a, labels_b, classes, label_a="A", label_b="B"):
    keys = [k for k in labels_a
            if k in labels_b
            and labels_a[k] in classes
            and labels_b[k] in classes]
    matrix = {(ca, cb): 0 for ca in classes for cb in classes}
    for k in keys:
        matrix[(labels_a[k], labels_b[k])] += 1

    col = 12
    print(f"{'':>{col}}", end="")
    for cb in classes:
        print(f"{(label_b + ':' + cb):>{col}}", end="")
    print()
    for ca in classes:
        print(f"{(label_a + ':' + ca):>{col}}", end="")
        for cb in classes:
            print(f"{matrix[(ca, cb)]:>{col}}", end="")
        print()


def self_report_vs_labels(path_csv, annotator_label):
    claim = agent_claim(path_csv)
    labels = load_labels(path_csv)
    keys = [k for k in claim if k in labels and labels[k] in ("yes", "no")]
    tp = sum(1 for k in keys if claim[k] and labels[k] == "yes")
    fp = sum(1 for k in keys if claim[k] and labels[k] == "no")
    fn = sum(1 for k in keys if not claim[k] and labels[k] == "yes")
    tn = sum(1 for k in keys if not claim[k] and labels[k] == "no")
    total = tp + fp + fn + tn
    if total == 0:
        return None
    return {
        "annotator": annotator_label,
        "tp": tp, "fp": fp, "fn": fn, "tn": tn,
        "precision": tp / (tp + fp) if (tp + fp) else 0.0,
        "recall":    tp / (tp + fn) if (tp + fn) else 0.0,
        "accuracy":  (tp + tn) / total,
        "n": total,
    }


def annotator_name_from_path(path):
    base = path.rsplit("/", 1)[-1].rsplit(".", 1)[0]
    return base.replace("_labels", "").replace("_", "-")


def main():
    if len(sys.argv) != 3:
        print(f"Usage: {sys.argv[0]} annotator_a.csv annotator_b.csv")
        sys.exit(1)

    path_a, path_b = sys.argv[1], sys.argv[2]
    name_a = annotator_name_from_path(path_a)
    name_b = annotator_name_from_path(path_b)

    labels_a = load_labels(path_a)
    labels_b = load_labels(path_b)

    classes_strict = ["yes", "no"]
    classes_lenient = ["yes", "no", "unclear"]
    kappa_strict, n_strict = cohen_kappa(labels_a, labels_b, classes_strict)
    kappa_lenient, n_lenient = cohen_kappa(labels_a, labels_b, classes_lenient)

    keys_strict = [k for k in labels_a
                   if k in labels_b
                   and labels_a[k] in classes_strict
                   and labels_b[k] in classes_strict]
    agree_strict = sum(1 for k in keys_strict if labels_a[k] == labels_b[k])

    print("=" * 64)
    print("Inter-annotator agreement report")
    print("=" * 64)
    print(f"Annotator A: {name_a}   ({path_a})")
    print(f"Annotator B: {name_b}   ({path_b})")
    print()
    print("Pairs labelled by both annotators:")
    print(f"  yes/no only (strict):  {n_strict}")
    print(f"  including unclear:     {n_lenient}")
    print()
    if kappa_strict is not None:
        print(f"Strict  kappa (yes/no):  {kappa_strict:+.4f}")
    else:
        print("Strict  kappa: no comparable data")
    if kappa_lenient is not None:
        print(f"Lenient kappa (3-class): {kappa_lenient:+.4f}")
    else:
        print("Lenient kappa: no comparable data")
    if n_strict:
        print(f"Raw agreement (strict):  "
              f"{agree_strict}/{n_strict} = {agree_strict/n_strict:.1%}")
    print()
    print("Landis & Koch (1977) interpretation:")
    print("  <0.00 poor | 0.00-0.20 slight | 0.21-0.40 fair")
    print("  0.41-0.60 moderate | 0.61-0.80 substantial | 0.81-1.00 almost perfect")
    print()
    print("NOTE: Cohen's kappa measures inter-annotator agreement. The")
    print("annotator type (LLM or human) is determined by what produced")
    print("the input CSVs, not by this script. When one of the input")
    print("files contains human-produced labels, kappa is an LLM-vs-human")
    print("(or human-vs-human) agreement; when both are LLM-produced,")
    print("it is an inter-LLM agreement.")
    print()

    print("Confusion matrix (strict, yes/no only):")
    confusion_matrix(labels_a, labels_b, classes_strict,
                     label_a=name_a[:8], label_b=name_b[:8])
    print()

    print("=" * 64)
    print("Self-report vs annotator labels (weak validation)")
    print("=" * 64)
    for path in (path_a, path_b):
        r = self_report_vs_labels(path, annotator_name_from_path(path))
        if r is None:
            print(f"{path}: insufficient data")
            continue
        print(f"{r['annotator']} (n={r['n']}):")
        print(f"  self-report precision: {r['precision']:.3f}  "
              f"(when agent says 'used', how often does this annotator agree?)")
        print(f"  self-report recall:    {r['recall']:.3f}  "
              f"(of annotator-marked 'used', how many did agent self-report?)")
        print(f"  self-report accuracy:  {r['accuracy']:.3f}")
        print(f"    TP={r['tp']}  FP={r['fp']}  FN={r['fn']}  TN={r['tn']}")
        print()


if __name__ == "__main__":
    main()

==> anc/second_human_annotator.csv <==
row_idx,candidate_shard,human_label,agent_said_used_it
0,migration_plan,unclear,yes
1,models_state,unclear,yes
2,orm_query,unclear,yes
3,test_fixtures,unclear,yes
4,migration_plan,unclear,yes
5,models_state,unclear,yes
6,orm_query,unclear,yes
7,test_fixtures,unclear,yes
8,migration_plan,unclear,no
9,models_state,unclear,no
10,orm_query,unclear,yes
11,test_fixtures,unclear,no
12,migration_plan,unclear,no
13,models_state,no,yes
14,orm_query,unclear,yes
15,test_fixtures,unclear,no
16,migration_plan,unclear,no
17,models_state,no,no
18,orm_query,unclear,yes
19,test_fixtures,unclear,no
20,migration_plan,yes,no
21,models_state,no,yes
22,orm_query,no,yes
23,test_fixtures,yes,yes
24,migration_plan,unclear,yes
25,models_state,unclear,yes
26,orm_query,unclear,yes
27,test_fixtures,unclear,yes
28,migration_plan,unclear,yes
29,models_state,unclear,no
30,orm_query,unclear,no
31,test_fixtures,unclear,yes
32,migration_plan,unclear,no
33,models_state,unclear,yes
34,orm_query,unclear,yes
35,test_fixtures,unclear,no
36,migration_plan,unclear,yes
37,models_state,unclear,yes
38,orm_query,unclear,yes
39,test_fixtures,unclear,yes
40,action_registry,unclear,yes
41,admin_config,unclear,yes
42,permission_check,unclear,yes
43,view_logic,unclear,yes
44,action_registry,unclear,yes
45,admin_config,unclear,no
46,permission_check,unclear,yes
47,view_logic,no,no
48,action_registry,no,no
49,admin_config,no,no
50,permission_check,unclear,no
51,view_logic,yes,yes
52,action_registry,unclear,yes
53,admin_config,unclear,no
54,permission_check,unclear,yes
55,view_logic,unclear,no
56,action_registry,unclear,yes
57,admin_config,unclear,yes
58,permission_check,unclear,yes
59,view_logic,unclear,no
60,action_registry,no,yes
61,admin_config,unclear,yes
62,permission_check,unclear,yes
63,view_logic,unclear,yes
64,action_registry,unclear,yes
65,admin_config,unclear,no
66,permission_check,no,yes
67,view_logic,no,no
68,action_registry,unclear,no
69,admin_config,unclear,no
70,permission_check,unclear,yes
71,view_logic,unclear,no
72,action_registry,unclear,yes
73,admin_config,yes,yes
74,permission_check,no,yes
75,view_logic,unclear,no
76,action_registry,unclear,no
77,admin_config,unclear,yes
78,permission_check,unclear,yes
79,view_logic,unclear,no
80,dependency_resolver,unclear,yes
81,migration_graph,unclear,yes
82,rollback_state,unclear,no
83,squash_plan,unclear,yes
84,dependency_resolver,no,no
85,migration_graph,yes,yes
86,rollback_state,no,no
87,squash_plan,yes,yes
88,dependency_resolver,no,yes
89,migration_graph,no,no
90,rollback_state,no,no
91,squash_plan,yes,yes
92,dependency_resolver,unclear,yes
93,migration_graph,no,yes
94,rollback_state,unclear,no
95,squash_plan,unclear,yes
96,dependency_resolver,unclear,yes
97,migration_graph,no,yes
98,rollback_state,yes,no
99,squash_plan,unclear,no
100,dependency_resolver,unclear,yes
101,migration_graph,unclear,yes
102,rollback_state,unclear,yes
103,squash_plan,unclear,yes
104,dependency_resolver,unclear,yes
105,migration_graph,unclear,yes
106,rollback_state,unclear,yes
107,squash_plan,unclear,yes
108,dependency_resolver,unclear,no
109,migration_graph,unclear,yes
110,rollback_state,yes,no
111,squash_plan,unclear,yes
112,dependency_resolver,unclear,yes
113,migration_graph,unclear,yes
114,rollback_state,unclear,no
115,squash_plan,unclear,yes
116,dependency_resolver,no,no
117,migration_graph,unclear,yes
118,rollback_state,no,no
119,squash_plan,unclear,no
120,card_formatter,unclear,no
121,header_parser,unclear,no
122,io_handler,unclear,no
123,keyword_registry,unclear,yes
124,card_formatter,unclear,no
125,header_parser,unclear,yes
126,io_handler,unclear,yes
127,keyword_registry,unclear,no
128,card_formatter,no,no
129,header_parser,yes,yes
130,io_handler,yes,yes
131,keyword_registry,no,no
132,card_formatter,unclear,yes
133,header_parser,unclear,no
134,io_handler,unclear,no
135,keyword_registry,no,yes
136,card_formatter,yes,yes
137,header_parser,no,no
138,io_handler,no,no
139,keyword_registry,no,no
140,card_formatter,yes,yes
141,header_parser,yes,yes
142,io_handler,no,no
143,keyword_registry,unclear,yes
144,card_formatter,unclear,no
145,header_parser,unclear,no
146,io_handler,unclear,no
147,keyword_registry,unclear,yes
148,card_formatter,no,no
149,header_parser,no,no
150,io_handler,no,no
151,keyword_registry,yes,yes
152,card_formatter,unclear,yes
153,header_parser,yes,no
154,io_handler,unclear,no
155,keyword_registry,unclear,yes
156,card_formatter,no,no
157,header_parser,no,yes
158,io_handler,yes,yes
159,keyword_registry,yes,no
160,bounds_check,no,no
161,coordinate_frame,unclear,yes
162,projection_math,unclear,no
163,wcs_transform,unclear,yes
164,bounds_check,unclear,no
165,coordinate_frame,unclear,yes
166,projection_math,unclear,yes
167,wcs_transform,unclear,yes
168,bounds_check,unclear,yes
169,coordinate_frame,unclear,no
170,projection_math,unclear,no
171,wcs_transform,yes,yes
172,bounds_check,no,yes
173,coordinate_frame,unclear,yes
174,projection_math,unclear,yes
175,wcs_transform,unclear,yes
176,bounds_check,unclear,no
177,coordinate_frame,unclear,yes
178,projection_math,unclear,yes
179,wcs_transform,unclear,no
180,bounds_check,unclear,yes
181,coordinate_frame,unclear,yes
182,projection_math,unclear,yes
183,wcs_transform,unclear,yes
184,bounds_check,yes,no
185,coordinate_frame,unclear,no
186,projection_math,no,yes
187,wcs_transform,yes,no
188,bounds_check,yes,no
189,coordinate_frame,unclear,yes
190,projection_math,unclear,yes
191,wcs_transform,unclear,no
192,bounds_check,unclear,no
193,coordinate_frame,unclear,yes
194,projection_math,unclear,yes
195,wcs_transform,no,yes
196,bounds_check,no,no
197,coordinate_frame,unclear,no
198,projection_math,unclear,yes
199,wcs_transform,unclear,yes
200,conversion_graph,yes,yes
201,equivalency_map,no,no
202,quantity_repr,no,no
203,unit_registry,no,no
204,conversion_graph,no,no
205,equivalency_map,no,no
206,quantity_repr,no,no
207,unit_registry,yes,yes
208,conversion_graph,no,no
209,equivalency_map,yes,yes
210,quantity_repr,yes,no
211,unit_registry,no,no
212,conversion_graph,unclear,no
213,equivalency_map,no,no
214,quantity_repr,unclear,no
215,unit_registry,unclear,yes
216,conversion_graph,no,yes
217,equivalency_map,no,no
218,quantity_repr,no,no
219,unit_registry,yes,yes
220,conversion_graph,yes,yes
221,equivalency_map,yes,yes
222,quantity_repr,unclear,no
223,unit_registry,no,no
224,conversion_graph,yes,no
225,equivalency_map,yes,yes
226,quantity_repr,yes,no
227,unit_registry,no,no
228,conversion_graph,yes,no
229,equivalency_map,unclear,yes
230,quantity_repr,unclear,no
231,unit_registry,no,no
232,conversion_graph,yes,yes
233,equivalency_map,no,no
234,quantity_repr,no,no
235,unit_registry,no,yes
236,conversion_graph,unclear,yes
237,equivalency_map,unclear,yes
238,quantity_repr,unclear,no
239,unit_registry,unclear,yes
240,assumption_system,no,no
241,simplification,yes,yes
242,solution_filter,yes,yes
243,solve_engine,no,no
244,assumption_system,unclear,yes
245,simplification,unclear,no
246,solution_filter,unclear,yes
247,solve_engine,no,yes
248,assumption_system,unclear,yes
249,simplification,no,no
250,solution_filter,unclear,yes
251,solve_engine,unclear,yes
252,assumption_system,unclear,yes
253,simplification,unclear,yes
254,solution_filter,unclear,yes
255,solve_engine,unclear,yes
256,assumption_system,unclear,yes
257,simplification,unclear,yes
258,solution_filter,unclear,no
259,solve_engine,unclear,yes
260,assumption_system,unclear,yes
261,simplification,unclear,no
262,solution_filter,unclear,no
263,solve_engine,unclear,yes
264,assumption_system,no,no
265,simplification,yes,yes
266,solution_filter,no,no
267,solve_engine,no,no
268,assumption_system,unclear,yes
269,simplification,unclear,no
270,solution_filter,unclear,no
271,solve_engine,unclear,no
272,assumption_system,unclear,yes
273,simplification,unclear,no
274,solution_filter,no,no
275,solve_engine,unclear,yes
276,assumption_system,unclear,yes
277,simplification,unclear,no
278,solution_filter,unclear,yes
279,solve_engine,unclear,yes
280,eigenvalue_solver,unclear,no
281,matrix_engine,unclear,yes
282,rational_arithmetic,unclear,no
283,sparse_repr,no,yes
284,eigenvalue_solver,unclear,yes
285,matrix_engine,no,yes
286,rational_arithmetic,no,no
287,sparse_repr,unclear,no
288,eigenvalue_solver,no,yes
289,matrix_engine,yes,yes
290,rational_arithmetic,no,yes
291,sparse_repr,no,yes
292,eigenvalue_solver,unclear,yes
293,matrix_engine,unclear,yes
294,rational_arithmetic,unclear,no
295,sparse_repr,unclear,yes
296,eigenvalue_solver,unclear,yes
297,matrix_engine,unclear,yes
298,rational_arithmetic,unclear,yes
299,sparse_repr,no,yes
300,eigenvalue_solver,unclear,yes
301,matrix_engine,unclear,yes
302,rational_arithmetic,unclear,no
303,sparse_repr,unclear,no
304,eigenvalue_solver,no,yes
305,matrix_engine,yes,yes
306,rational_arithmetic,unclear,yes
307,sparse_repr,yes,yes
308,eigenvalue_solver,unclear,no
309,matrix_engine,unclear,yes
310,rational_arithmetic,yes,yes
311,sparse_repr,no,yes
312,eigenvalue_solver,yes,yes
313,matrix_engine,no,yes
314,rational_arithmetic,no,yes
315,sparse_repr,no,yes
316,eigenvalue_solver,unclear,yes
317,matrix_engine,unclear,yes
318,rational_arithmetic,unclear,yes
319,sparse_repr,unclear,yes
320,auth_handler,yes,yes
321,header_policy,no,no
322,redirect_logic,no,no
323,session_state,yes,yes
324,auth_handler,unclear,no
325,header_policy,unclear,yes
326,redirect_logic,unclear,no
327,session_state,yes,no
328,auth_handler,unclear,yes
329,header_policy,yes,yes
330,redirect_logic,unclear,yes
331,session_state,unclear,yes
332,auth_handler,unclear,yes
333,header_policy,unclear,no
334,redirect_logic,unclear,yes
335,session_state,unclear,yes
336,auth_handler,unclear,yes
337,header_policy,no,no
338,redirect_logic,unclear,no
339,session_state,unclear,yes
340,auth_handler,unclear,no
341,header_policy,no,no
342,redirect_logic,unclear,no
343,session_state,unclear,yes
344,auth_handler,no,no
345,header_policy,no,no
346,redirect_logic,yes,yes
347,session_state,yes,yes
348,auth_handler,unclear,no
349,header_policy,no,yes
350,redirect_logic,unclear,yes
351,session_state,unclear,no
352,auth_handler,unclear,yes
353,header_policy,no,no
354,redirect_logic,unclear,no
355,session_state,no,no
356,auth_handler,no,no
357,header_policy,yes,yes
358,redirect_logic,no,no
359,session_state,no,no
360,clone_logic,no,yes
361,estimator_api,no,yes
362,param_inspector,no,yes
363,validation_utils,yes,yes
364,clone_logic,unclear,yes
365,estimator_api,unclear,yes
366,param_inspector,unclear,yes
367,validation_utils,unclear,yes
368,clone_logic,unclear,yes
369,estimator_api,unclear,yes
370,param_inspector,unclear,no
371,validation_utils,unclear,no
372,clone_logic,unclear,no
373,estimator_api,unclear,yes
374,param_inspector,unclear,no
375,validation_utils,unclear,no
376,clone_logic,unclear,yes
377,estimator_api,unclear,yes
378,param_inspector,unclear,no
379,validation_utils,unclear,no
380,clone_logic,unclear,yes
381,estimator_api,unclear,yes
382,param_inspector,no,yes
383,validation_utils,unclear,no
384,clone_logic,unclear,yes
385,estimator_api,unclear,yes
386,param_inspector,unclear,yes
387,validation_utils,no,yes
388,clone_logic,unclear,yes
389,estimator_api,unclear,yes
390,param_inspector,unclear,yes
391,validation_utils,yes,no
392,clone_logic,unclear,yes
393,estimator_api,no,yes
394,param_inspector,unclear,yes
395,validation_utils,unclear,yes
396,clone_logic,unclear,yes
397,estimator_api,unclear,yes
398,param_inspector,unclear,no
399,validation_utils,unclear,no

